A 4D Hybrid Algorithm to Scale Parallel Training to Thousands of GPUs

Heavy communication, in particular, collective operations, can become a critical performance bottleneck in scaling the training of billion-parameter neural networks to large-scale parallel systems. This paper introduces a four-dimensional (4D) approach to optimize communication in parallel training. This 4D approach is a hybrid of 3D tensor and data parallelism, and is implemented in the AxoNN framework. In addition, we employ two key strategies to further minimize communication overheads. First, we aggressively overlap expensive collective operations (reduce-scatter, all-gather, and all-reduce) with computation. Second, we develop an analytical model to identify high-performing configurations within the large search space defined by our 4D algorithm. This model empowers practitioners by simplifying the tuning process for their specific training workloads. When training an 80-billion parameter GPT on 1024 GPUs of Perlmutter, AxoNN surpasses Megatron-LM, a state-of-the-art framework, by a significant 26%. Additionally, it achieves a significantly high 57% of the theoretical peak FLOP/s or 182 PFLOP/s in total.

==> figs/comm-model-validation/analyze.py <==
import os
import re
from collections import defaultdict
import statistics
from functools import partial
from comm_model import sort_configs_for_transformer


def extract_elapsed_time(filename):
    # Open the file
    with open(filename, 'r') as file:
        data = file.read()

    # Use regular expressions to extract elapsed time per iteration
    pattern = r'elapsed time per iteration \(ms\): ([0-9]+\.[0-9]+)'
    elapsed_times = re.findall(pattern, data)

    # Extracted times might include other information; filter out the relevant numbers
    numbers = [float(time) for time in elapsed_times]

    # Skip the first 4 numbers
    numbers = numbers[4:]

    # Calculate the average and convert to seconds
    if numbers:
        average_time_seconds = sum(numbers) / len(numbers) / 1000
    else:
        average_time_seconds = 0

    return average_time_seconds

def list_files_with_suffix(folder, suffix):
    # List files in the folder
    files = os.listdir(folder)

    # Filter files with the specified suffix
    filtered_files = [os.path.join(folder, file) for file in files if file.endswith(suffix)]

    return filtered_files

def parse_configuration(filename):
    # Extract the configuration string using regular expressions
    pattern = r'run_([0-9x]+)_.*\.txt'
    match = re.search(pattern, filename)
    assert match is not None
    if match:
        config_string = match.group(1)
        return tuple([int(x) for x in config_string.split("x")])
    else:
        return None

def get_sorted_config_df(folder, num_layers, hidden_size, model_version="v2"):
    assert model_version in ["v1", "v2"]
    results = defaultdict(list)
    for i in range(5):
        files = list_files_with_suffix(folder, f"_{i}.txt")
        for file in files:
            time = extract_elapsed_time(file)
            if time !=0:
                config = parse_configuration(file)
                results[config].append(time)

    results = dict(sorted(results.items(), key = lambda x: x[1]))
    for config, times in results.items():
        results[config] = statistics.median(times)


    configs = [x for x,_ in results.items()]
    batch_times = [x for _,x in results.items()]

    df =  sort_configs_for_transformer(
            global_batch_size_in_samples=32,
            sequence_length=2048,
            num_layers=num_layers,
            hidden_size=hidden_size,
            no_dp=False,
            machine="perlmutter",
            configs=configs,
            batch_times=batch_times,
            model_version=model_version

    )
    return df

==> figs/comm-model-validation/comm_model.py <==
import pandas as pd

def get_bw(ip, my, machine="perlmutter", model_version="v2"):
    if model_version == "v1":
        return 1
    if machine == "perlmutter":
        if ip==1:
            if my==2:
                return 76
            elif my==4:
                return 225
            elif my>=8:
                return 80
        elif ip == 2:
            if my == 2:
                return 76
            elif my >= 4:
                return 40
        elif ip >= 4:
            return 20
    elif machine == "frontier":
        if ip==1:
            if my==2:
                return 129
            elif my==4:
                return 52
            elif my==8:
                return 135
            else:
                return 80 / 2 # 34.031
        elif ip == 2:
            if my == 2:
                return 50
            elif my == 4:
                return 72
            else:
                return 40 / 2  # 20.62
        elif ip == 4:
            if my == 2:
                return 36
            else:
                return 20 / 2 # 10.18
        elif ip >=8:
            return 10 / 2 #


def model_v2(B, S, K, H, Gd, Gr, Gc, Gdata, machine="perlmutter", 
             transpose=False, model_version="v2"):
    dp_comm = 4 * (Gdata-1) / Gdata * K * H * H / (Gc*Gr*Gd) * 2 /1024/1024/1024
    depth_tensor_comm = 3/2 * 2 * (Gd-1) / Gd * K * H * H / (Gc*Gr) * 2 /1024/1024/1024
    if not transpose:
        row_tensor_comm = 2 * (Gr-1) / Gr * (B/Gdata/Gd * S * H/Gc ) * 2 /1024/1024/1024
        col_tensor_comm = 2 * 2 * (Gc-1) / Gc * (B/Gdata/Gd * S * K * H/Gr ) * 2 /1024/1024/1024
    else:
        row_tensor_comm = 2 * 2 * (Gr-1) / Gr * (B/Gdata/Gd * S * K * H/Gc) * 2 /1024/1024/1024
        col_tensor_comm = 2 * (Gc-1) / Gc * (B/Gdata/Gd * S * H/Gr ) * 2 /1024/1024/1024

    col_time = row_time = depth_time = data_time = 0
    ip=1
    if Gc > 1:
        col_bw = get_bw(ip, Gc, machine, model_version)
        if col_bw is None:
            return None
        col_time = col_tensor_comm / col_bw
    ip*= Gc
    if Gr > 1:
        row_bw = get_bw(ip, Gr, machine, model_version)
        if row_bw is None:
            return None
        row_time = row_tensor_comm / row_bw

    ip *= Gr

    if Gd > 1:
        depth_bw = get_bw(ip, Gd, machine, model_version)
        if depth_bw is None:
            return None
        depth_time = depth_tensor_comm / depth_bw

    ip *= Gd

    if Gdata > 1:
        data_bw = get_bw(ip, Gdata, machine, model_version)
        if data_bw is None:
            return None
        data_time = dp_comm / data_bw


    return col_time + row_time + depth_time + data_time



def sort_configs_for_transformer(
        global_batch_size_in_samples,
        sequence_length,
        num_layers,
        hidden_size,
        model_version="v2",
        no_dp=False,
        machine="perlmutter",
        configs=None,
        batch_times=None
):
    assert model_version in ["v1", "v2"]
    S=sequence_length
    K=3
    B=global_batch_size_in_samples
    H=hidden_size

    data = {}
    for (Gr,Gc,Gd,Gdata),time in zip(configs, batch_times):
        #data[(Gc,Gr,Gd,Gdata)] =
        a = model_v2(B, S, 3, H, Gd, Gr, Gc, Gdata, machine, model_version=model_version)
        b = model_v2(B, S, 1, H, Gd, Gr, Gc, Gdata, machine, transpose=True, model_version=model_version)
        c = model_v2(B, S, 4, H, Gd, Gr, Gc, Gdata, machine, model_version=model_version)
        d = model_v2(B, S, 4, H, Gd, Gr, Gc, Gdata, machine, transpose=True, model_version=model_version)
        if a is None or b is None or c is None or d is None:
            continue
        else:
            data[(Gc,Gr,Gd,Gdata)] = a + b + c + d, time


    sorted_configs = sorted(data.items(), key=lambda x:x[1][0])
    keys = "Gr","Gc","Gd","Gdata", "Comm-Time(s)", "Batch-Time(s)"#,"Total-Time(s)"
    data = []
    for (Gc, Gr, Gd, Gdata), (comm_time, batch_time) in sorted_configs:
        comm_time = comm_time * num_layers
        data.append([Gr, Gc, Gd, Gdata, comm_time, batch_time]), #total_time])

    df = pd.DataFrame(data, columns=keys)
    return df

==> figs/comm-model-validation/metric.py <==
import pandas as pd
import numpy as np
import os
import re
from analyze import get_sorted_config_df
from model_shapes.gpt import get_shape

MODEL_VERSION="v1"

assert MODEL_VERSION in ["v1", "v2"]


def precision(y_mask, k):
    return np.sum(y_mask[:k])/k

def average_precision(y_mask, TOP_K):
    precisions = [precision(y_mask, k) for k in range(1, TOP_K+1)]
    return np.mean(precisions)

TOP_K=5       #all times within top-5 are considered good
DELTA_PERC=10 #all times within 10% of minimum are considered good


labels = ["20B", "40B"]

files = {
        "5B" : "./comm-model-validation/data/exp-5B-8GPU-rcddatavary-bvary_runs",
        "10B" : "./comm-model-validation/data/exp-11B-16GPU-rcddatavary-bvary_runs",
        "20B" : "./comm-model-validation/data/exp-20B-32GPU-rcddatavary-bvary_runs",
        "40B" : "./comm-model-validation/data/exp-39B-64GPU-rcddatavary-bvary_runs"
    }

gpus = {
    "5B": 8,
    "10B": 16,
    "20B": 32,
    "40B": 64
}

for model in ["5B", "10B", "20B", "40B"]:
    file = files[model]
    layers, hdim = get_shape(model)

    ## 20B
    configs = get_sorted_config_df(file, layers, hdim, model_version=MODEL_VERSION)

    x = list(zip(configs['Gr'], configs['Gc'], configs['Gd'], configs['Gdata']))
    y = np.array(configs['Batch-Time(s)'].tolist())
    y_sorted = sorted(y)
    threshold_1 = y_sorted[TOP_K-1]
    threshold_2 = np.min(y) * (1+DELTA_PERC/100)
    y_mask = np.logical_or(y <= threshold_1, y <= threshold_2)

    print(model, " ", average_precision(y_mask, TOP_K))




==> figs/comm-model-validation/plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
from matplotlib.ticker import ScalarFormatter
import matplotlib as mpl
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import os
import re
from analyze import get_sorted_config_df
from scipy.stats import pearsonr
import argparse
from model_shapes.gpt import get_shape

parser = argparse.ArgumentParser()
parser.add_argument("--model-version", type=str, 
                    choices=["v1", "v2"], help="v1 - bandwidth agnostic, v2 - bandwidth aware")
args = parser.parse_args()

MODEL_VERSION=args.model_version


setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
markers = get_markers()


files = {
        "5B" : "./comm-model-validation/data/exp-5B-8GPU-rcddatavary-bvary_runs",
        "10B" : "./comm-model-validation/data/exp-11B-16GPU-rcddatavary-bvary_runs",
        "20B" : "./comm-model-validation/data/exp-20B-32GPU-rcddatavary-bvary_runs",
        "40B" : "./comm-model-validation/data/exp-39B-64GPU-rcddatavary-bvary_runs"
    }

gpus = {
    "5B": 8,
    "10B": 16,
    "20B": 32,
    "40B": 64
}

for model in ["20B"]:
    setup_local()
    args.model = model
   
    file = files[args.model]
    layers, hdim = get_shape(args.model)

    ## 20B
    configs = get_sorted_config_df(file, layers, hdim, model_version=MODEL_VERSION)

    TOP_K=5       #all times within top-5 are considered good
    DELTA_PERC=10 #all times within 10% of minimum are considered good

    x = list(zip(configs['Gr'], configs['Gc'], configs['Gd'], configs['Gdata']))
    y = configs['Batch-Time(s)'].tolist()
    y_sorted = sorted(y)
    threshold_1 = y_sorted[TOP_K-1]
    threshold_2 = np.min(y) * (1+DELTA_PERC/100)
    x_good, y_good = [], []
    x_bad, y_bad = [], []

    for i,y_i in enumerate(y):
        if y_i <= threshold_1 or y_i<=threshold_2:
            x_good.append(i+1)
            y_good.append(y_i)
        elif y_i > 10:
            continue
        else:
            x_bad.append(i+1)
            y_bad.append(y_i)

    i=0
    plt.scatter(x_bad, y_bad, 
            color=colors[i], marker=markers[i], clip_on=False, label="Inefficient Configuration")
    i=2
    plt.scatter(x_good, y_good, 
            color=colors[i], marker=markers[i], clip_on=False, label="Efficient Configuration")
    #plt.axhline(min(y_0), color=colors[i+1], linestyle='dashed', 
    #            label=f'Best Configuration: {x_0[y_0.index(min(y_0))]}')

    plt.plot(np.argmin(y)+1, np.min(y), color="black", linestyle='dashed', marker="*", 
            label='Best Configuration', markersize=20, clip_on=False)
    plt.axhline(np.min(y), color="black", linestyle='dashed')

    if MODEL_VERSION == "v1":
        plt.title(f'Placement-agnostic Communication Model\n(GPT-{args.model} on {gpus[args.model]} GPUs of Perlmutter)\n', fontsize=20)
    else:
        plt.title(f'Placement-aware Communication Model\n(GPT-{args.model} on {gpus[args.model]} GPUs of Perlmutter)\n', fontsize=20)

    plt.ylabel('Empirical time per batch (s)', fontsize=20)
    plt.xlabel('Configuration Rank', fontsize=20)
    plt.ylim(0, 10)
    if args.model_version == "v1":
        plt.legend(loc='best', fontsize=20)
    plt.xticks(fontsize=20)
    plt.yticks(fontsize=20)
    plt.xlim(1)

    set_aspect_ratio(4/4)
    plt.savefig(f"comm-model-validation/perlmutter_comm_model_{args.model}_{gpus[args.model]}GPU_{MODEL_VERSION}.pdf", bbox_inches='tight')
    #plt.clf()
    #plt.cla()



==> figs/comm-optimization/create_legend.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers, get_colors_dict

setup_global()
setup_local()
# Create empty handles and labels lists
labels = ['AllReduce', 'AllGather', 'ReduceScatter'] #, 'Compute', 'Label 5']
colors = ['#7B227C', '#95BF51', '#335B68', '#427492'] #, 'purple']

# Create a figure and axis (you need these to create a legend)
fig, ax = plt.subplots()

# Create colored rectangles with no data but with desired colors and labels
handles = [mpatches.Patch(color=color, label=label) for color, label in zip(colors, labels)]

# Create legend with custom handles and labels
legend = ax.legend(handles, labels, loc='upper left', ncol=3)

# Hide the axis
ax.axis('off')

bbox = legend.get_window_extent(fig.canvas.get_renderer()).transformed(fig.dpi_scale_trans.inverted())

# Crop just the legend portion
plt.savefig('./comm-optimization/legend.pdf', bbox_inches=bbox.expanded(1.1, 1.2))

# Show the legend
#plt.savefig('legend_only.pdf', bbox_inches='tight', pad_inches=0)
#plt.show()

==> figs/comm-optimization/plot.py <==
import numpy as np
import matplotlib.pyplot as plt 

import sys
sys.path.append("../")

from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
from model_shapes.gpt import get_shape
from functools import partial


setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()

width = 0.2
x = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6]
#xticks = ["Vanilla", "Eliminate cross-layer communication", "Overlap Row/Col All-Reduce", 
#          "Overlap Reduce Scatter", "Overlap All Gather", "Cache Weights"]

import json

# easy api
easy_api = json.loads('{"0": {"Total Time": 28138245120.0, "Only Comp": 12093526528.0, "Overlapped Comm-Comp": 4693248.0, "Only Comm": 15078808832.0, "Other": 961216512.0}, "1": {"Total Time": 28136944896.0, "Only Comp": 12094447104.0, "Overlapped Comm-Comp": 5069056.0, "Only Comm": 15080670976.0, "Other": 956757760.0}, "2": {"Total Time": 28143490048.0, "Only Comp": 12203818496.0, "Overlapped Comm-Comp": 4442880.0, "Only Comm": 14977947648.0, "Other": 957281024.0}, "3": {"Total Time": 28147185920.0, "Only Comp": 12127765248.0, "Overlapped Comm-Comp": 6098944.0, "Only Comm": 15059837440.0, "Other": 953484288.0}, "4": {"Total Time": 28139270144.0, "Only Comp": 12109754880.0, "Overlapped Comm-Comp": 4569856.0, "Only Comm": 15069810432.0, "Other": 955134976.0}, "5": {"Total Time": 28137922048.0, "Only Comp": 12143344128.0, "Overlapped Comm-Comp": 4525056.0, "Only Comm": 15037767424.0, "Other": 952285440.0}, "6": {"Total Time": 28138903040.0, "Only Comp": 12160024576.0, "Overlapped Comm-Comp": 4451840.0, "Only Comm": 15015126016.0, "Other": 959300608.0}, "7": {"Total Time": 28145295104.0, "Only Comp": 12126339840.0, "Overlapped Comm-Comp": 4686848.0, "Only Comm": 15057203712.0, "Other": 957064704.0}, "8": {"Total Time": 28149451008.0, "Only Comp": 12041027584.0, "Overlapped Comm-Comp": 5007616.0, "Only Comm": 15144226560.0, "Other": 959189248.0}, "9": {"Total Time": 28154475776.0, "Only Comp": 12143479552.0, "Overlapped Comm-Comp": 4439040.0, "Only Comm": 15048113408.0, "Other": 958443776.0}, "10": {"Total Time": 28148126208.0, "Only Comp": 12160199680.0, "Overlapped Comm-Comp": 5147136.0, "Only Comm": 15025834240.0, "Other": 956945152.0}, "11": {"Total Time": 28148435968.0, "Only Comp": 12131626496.0, "Overlapped Comm-Comp": 4602368.0, "Only Comm": 15059050496.0, "Other": 953156608.0}, "12": {"Total Time": 28154873856.0, "Only Comp": 12051951616.0, "Overlapped Comm-Comp": 4982272.0, "Only Comm": 15141522688.0, "Other": 956417280.0}, "13": {"Total Time": 28163643904.0, "Only Comp": 12149073920.0, "Overlapped Comm-Comp": 4843264.0, "Only Comm": 15060532736.0, "Other": 949193984.0}, "14": {"Total Time": 28155469056.0, "Only Comp": 12167954176.0, "Overlapped Comm-Comp": 4448512.0, "Only Comm": 15025566208.0, "Other": 957500160.0}, "15": {"Total Time": 28147998208.0, "Only Comp": 12106643712.0, "Overlapped Comm-Comp": 5122048.0, "Only Comm": 15080131840.0, "Other": 956100608.0}}')

# low level api
low_level_api = json.loads('{"0": {"Total Time": 20147865856.0, "Only Comp": 9184799232.0, "Overlapped Comm-Comp": 4952576.0, "Only Comm": 10622377984.0, "Other": 335736064.0}, "1": {"Total Time": 20149073920.0, "Only Comp": 9189895680.0, "Overlapped Comm-Comp": 4992768.0, "Only Comm": 10628625664.0, "Other": 325559808.0}, "2": {"Total Time": 20134939136.0, "Only Comp": 9295379200.0, "Overlapped Comm-Comp": 4442368.0, "Only Comm": 10508269312.0, "Other": 326848256.0}, "3": {"Total Time": 20145684992.0, "Only Comp": 9219807488.0, "Overlapped Comm-Comp": 4832256.0, "Only Comm": 10595441920.0, "Other": 325603328.0}, "4": {"Total Time": 20167502080.0, "Only Comp": 9195188480.0, "Overlapped Comm-Comp": 4606208.0, "Only Comm": 10642593024.0, "Other": 325114368.0}, "5": {"Total Time": 20168515072.0, "Only Comp": 9232332032.0, "Overlapped Comm-Comp": 4546816.0, "Only Comm": 10607513856.0, "Other": 324122368.0}, "6": {"Total Time": 20170886912.0, "Only Comp": 9249554944.0, "Overlapped Comm-Comp": 4476160.0, "Only Comm": 10593562624.0, "Other": 323293184.0}, "7": {"Total Time": 20169984000.0, "Only Comp": 9217589504.0, "Overlapped Comm-Comp": 4672768.0, "Only Comm": 10625973760.0, "Other": 321747968.0}, "8": {"Total Time": 20178118144.0, "Only Comp": 9133635840.0, "Overlapped Comm-Comp": 4702976.0, "Only Comm": 10715280128.0, "Other": 324499200.0}, "9": {"Total Time": 20177027840.0, "Only Comp": 9237948672.0, "Overlapped Comm-Comp": 4507136.0, "Only Comm": 10612070400.0, "Other": 322501632.0}, "10": {"Total Time": 20177678080.0, "Only Comp": 9253075200.0, "Overlapped Comm-Comp": 4470016.0, "Only Comm": 10596457472.0, "Other": 323675392.0}, "11": {"Total Time": 20178576128.0, "Only Comp": 9228329728.0, "Overlapped Comm-Comp": 5161728.0, "Only Comm": 10623908352.0, "Other": 321176320.0}, "12": {"Total Time": 20184317952.0, "Only Comp": 9145429504.0, "Overlapped Comm-Comp": 4671744.0, "Only Comm": 10710412800.0, "Other": 323803904.0}, "13": {"Total Time": 20184887808.0, "Only Comp": 9245462528.0, "Overlapped Comm-Comp": 4806912.0, "Only Comm": 10615113216.0, "Other": 319505152.0}, "14": {"Total Time": 20188047104.0, "Only Comp": 9259827456.0, "Overlapped Comm-Comp": 4446208.0, "Only Comm": 10598933760.0, "Other": 324839680.0}, "15": {"Total Time": 20183286016.0, "Only Comp": 9201331200.0, "Overlapped Comm-Comp": 4772864.0, "Only Comm": 10651537920.0, "Other": 325644032.0}}')

# overlap 1
overlap_1 = json.loads('{"0": {"Total Time": 19224008192.0, "Only Comp": 8254738688.0, "Overlapped Comm-Comp": 1083928064.0, "Only Comm": 9545400320.0, "Other": 339941120.0}, "1": {"Total Time": 19230205184.0, "Only Comp": 8285322496.0, "Overlapped Comm-Comp": 1056587264.0, "Only Comm": 9560329984.0, "Other": 327965440.0}, "2": {"Total Time": 19222566912.0, "Only Comp": 8399777536.0, "Overlapped Comm-Comp": 1031059456.0, "Only Comm": 9461012736.0, "Other": 330717184.0}, "3": {"Total Time": 19220387840.0, "Only Comp": 8315322368.0, "Overlapped Comm-Comp": 1059816448.0, "Only Comm": 9519143168.0, "Other": 326105856.0}, "4": {"Total Time": 19259166976.0, "Only Comp": 8266149376.0, "Overlapped Comm-Comp": 1077048320.0, "Only Comm": 9589623808.0, "Other": 326345472.0}, "5": {"Total Time": 19261199872.0, "Only Comp": 8329134848.0, "Overlapped Comm-Comp": 1048188416.0, "Only Comm": 9558612736.0, "Other": 325263872.0}, "6": {"Total Time": 19264708096.0, "Only Comp": 8357768448.0, "Overlapped Comm-Comp": 1034455296.0, "Only Comm": 9546109696.0, "Other": 326374656.0}, "7": {"Total Time": 19249513984.0, "Only Comp": 8307528448.0, "Overlapped Comm-Comp": 1057093376.0, "Only Comm": 9557313536.0, "Other": 327578624.0}, "8": {"Total Time": 19248988928.0, "Only Comp": 8201520640.0, "Overlapped Comm-Comp": 1089580032.0, "Only Comm": 9630064640.0, "Other": 327823616.0}, "9": {"Total Time": 19250936064.0, "Only Comp": 8335587328.0, "Overlapped Comm-Comp": 1045570816.0, "Only Comm": 9540866816.0, "Other": 328911104.0}, "10": {"Total Time": 19241733888.0, "Only Comp": 8367529728.0, "Overlapped Comm-Comp": 1028207872.0, "Only Comm": 9517032448.0, "Other": 328963840.0}, "11": {"Total Time": 19244792064.0, "Only Comp": 8320362240.0, "Overlapped Comm-Comp": 1054166016.0, "Only Comm": 9543870720.0, "Other": 326393088.0}, "12": {"Total Time": 19260453120.0, "Only Comp": 8216572672.0, "Overlapped Comm-Comp": 1083684864.0, "Only Comm": 9635173888.0, "Other": 325021696.0}, "13": {"Total Time": 19251843840.0, "Only Comp": 8348975360.0, "Overlapped Comm-Comp": 1040678912.0, "Only Comm": 9534819328.0, "Other": 327370240.0}, "14": {"Total Time": 19253720832.0, "Only Comp": 8369828352.0, "Overlapped Comm-Comp": 1029377792.0, "Only Comm": 9529483520.0, "Other": 325031168.0}, "15": {"Total Time": 19259693824.0, "Only Comp": 8293004288.0, "Overlapped Comm-Comp": 1059829760.0, "Only Comm": 9578710016.0, "Other": 328149760.0}}')

# overlap 2
overlap_2 = json.loads('{"0": {"Total Time": 17926059008.0, "Only Comp": 7181606144.0, "Overlapped Comm-Comp": 2182464000.0, "Only Comm": 8236836352.0, "Other": 325152512.0}, "1": {"Total Time": 17919422208.0, "Only Comp": 7195750400.0, "Overlapped Comm-Comp": 2171499520.0, "Only Comm": 8231893504.0, "Other": 320278784.0}, "2": {"Total Time": 17927613952.0, "Only Comp": 7299058432.0, "Overlapped Comm-Comp": 2158893056.0, "Only Comm": 8150118144.0, "Other": 319544320.0}, "3": {"Total Time": 17923451136.0, "Only Comp": 7240407040.0, "Overlapped Comm-Comp": 2157321728.0, "Only Comm": 8207152128.0, "Other": 318570240.0}, "4": {"Total Time": 17924460032.0, "Only Comp": 7196130304.0, "Overlapped Comm-Comp": 2170221056.0, "Only Comm": 8239272960.0, "Other": 318835712.0}, "5": {"Total Time": 17926372096.0, "Only Comp": 7236015616.0, "Overlapped Comm-Comp": 2161562368.0, "Only Comm": 8208508416.0, "Other": 320285696.0}, "6": {"Total Time": 17892659968.0, "Only Comp": 7257963520.0, "Overlapped Comm-Comp": 2157844224.0, "Only Comm": 8155781376.0, "Other": 321070848.0}, "7": {"Total Time": 17921818880.0, "Only Comp": 7239994624.0, "Overlapped Comm-Comp": 2153090048.0, "Only Comm": 8207939840.0, "Other": 320794368.0}, "8": {"Total Time": 17940113152.0, "Only Comp": 7133031424.0, "Overlapped Comm-Comp": 2181342720.0, "Only Comm": 8302062592.0, "Other": 323676416.0}, "9": {"Total Time": 17927708928.0, "Only Comp": 7244175616.0, "Overlapped Comm-Comp": 2158576128.0, "Only Comm": 8205236992.0, "Other": 319720192.0}, "10": {"Total Time": 17944227840.0, "Only Comp": 7261918976.0, "Overlapped Comm-Comp": 2157793536.0, "Only Comm": 8195954176.0, "Other": 328561152.0}, "11": {"Total Time": 17920043008.0, "Only Comp": 7239662848.0, "Overlapped Comm-Comp": 2155763968.0, "Only Comm": 8207246336.0, "Other": 317369856.0}, "12": {"Total Time": 17932009984.0, "Only Comp": 7145781504.0, "Overlapped Comm-Comp": 2179110912.0, "Only Comm": 8290046976.0, "Other": 317070592.0}, "13": {"Total Time": 17926400000.0, "Only Comp": 7254763776.0, "Overlapped Comm-Comp": 2157706752.0, "Only Comm": 8193475840.0, "Other": 320453632.0}, "14": {"Total Time": 17935739904.0, "Only Comp": 7265332992.0, "Overlapped Comm-Comp": 2157408256.0, "Only Comm": 8191791360.0, "Other": 321207296.0}, "15": {"Total Time": 17934085888.0, "Only Comp": 7224396288.0, "Overlapped Comm-Comp": 2157782272.0, "Only Comm": 8231337216.0, "Other": 320570112.0}}')

# overlap 3
overlap_3 = json.loads('{"0": {"Total Time": 14483206912.0, "Only Comp": 4653188352.0, "Overlapped Comm-Comp": 4608199936.0, "Only Comm": 5064088576.0, "Other": 157730048.0}, "1": {"Total Time": 14488950784.0, "Only Comp": 4646116864.0, "Overlapped Comm-Comp": 4614488320.0, "Only Comm": 5081569024.0, "Other": 146776576.0}, "2": {"Total Time": 14485692160.0, "Only Comp": 4746166016.0, "Overlapped Comm-Comp": 4600869120.0, "Only Comm": 4992491776.0, "Other": 146165248.0}, "3": {"Total Time": 14469086976.0, "Only Comp": 4671790848.0, "Overlapped Comm-Comp": 4624410624.0, "Only Comm": 5027535616.0, "Other": 145349888.0}, "4": {"Total Time": 14508762112.0, "Only Comp": 4657309440.0, "Overlapped Comm-Comp": 4606460416.0, "Only Comm": 5098354176.0, "Other": 146638080.0}, "5": {"Total Time": 14506622976.0, "Only Comp": 4690554368.0, "Overlapped Comm-Comp": 4605060864.0, "Only Comm": 5065323776.0, "Other": 145683968.0}, "6": {"Total Time": 14498553088.0, "Only Comp": 4704537344.0, "Overlapped Comm-Comp": 4605714688.0, "Only Comm": 5043257600.0, "Other": 145043456.0}, "7": {"Total Time": 14506744064.0, "Only Comp": 4673455872.0, "Overlapped Comm-Comp": 4612000512.0, "Only Comm": 5074249984.0, "Other": 147037696.0}, "8": {"Total Time": 14506029056.0, "Only Comp": 4590153472.0, "Overlapped Comm-Comp": 4617623808.0, "Only Comm": 5148980480.0, "Other": 149271296.0}, "9": {"Total Time": 14507003904.0, "Only Comp": 4707391744.0, "Overlapped Comm-Comp": 4593591808.0, "Only Comm": 5054429696.0, "Other": 151590656.0}, "10": {"Total Time": 14510417920.0, "Only Comp": 4707291648.0, "Overlapped Comm-Comp": 4609585920.0, "Only Comm": 5046954496.0, "Other": 146585856.0}, "11": {"Total Time": 14501747968.0, "Only Comp": 4682393600.0, "Overlapped Comm-Comp": 4610782208.0, "Only Comm": 5061612288.0, "Other": 146959872.0}, "12": {"Total Time": 14488114944.0, "Only Comp": 4602032128.0, "Overlapped Comm-Comp": 4614736128.0, "Only Comm": 5122183168.0, "Other": 149163520.0}, "13": {"Total Time": 14471873792.0, "Only Comp": 4712794368.0, "Overlapped Comm-Comp": 4595970816.0, "Only Comm": 5019404032.0, "Other": 143704576.0}, "14": {"Total Time": 14496017152.0, "Only Comp": 4711595008.0, "Overlapped Comm-Comp": 4605555456.0, "Only Comm": 5030689792.0, "Other": 148176896.0}, "15": {"Total Time": 14488141056.0, "Only Comp": 4668851968.0, "Overlapped Comm-Comp": 4613261056.0, "Only Comm": 5059523328.0, "Other": 146504704.0}}')

# caching
caching = json.loads('{"0": {"Total Time": 13240399872.0, "Only Comp": 5116272128.0, "Overlapped Comm-Comp": 4124025088.0, "Only Comm": 3842118912.0, "Other": 157983744.0}, "1": {"Total Time": 13243783168.0, "Only Comp": 5121458432.0, "Overlapped Comm-Comp": 4120625152.0, "Only Comm": 3852480768.0, "Other": 149218816.0}, "2": {"Total Time": 13247130112.0, "Only Comp": 5213570816.0, "Overlapped Comm-Comp": 4113539840.0, "Only Comm": 3771228672.0, "Other": 148790784.0}, "3": {"Total Time": 13242216960.0, "Only Comp": 5151536384.0, "Overlapped Comm-Comp": 4128134144.0, "Only Comm": 3815013376.0, "Other": 147533056.0}, "4": {"Total Time": 13241710080.0, "Only Comp": 5115397120.0, "Overlapped Comm-Comp": 4129887488.0, "Only Comm": 3846189056.0, "Other": 150236416.0}, "5": {"Total Time": 13241032960.0, "Only Comp": 5162054656.0, "Overlapped Comm-Comp": 4112246016.0, "Only Comm": 3817030912.0, "Other": 149701376.0}, "6": {"Total Time": 13232740864.0, "Only Comp": 5172232448.0, "Overlapped Comm-Comp": 4114480128.0, "Only Comm": 3794646272.0, "Other": 151382016.0}, "7": {"Total Time": 13243269120.0, "Only Comp": 5149916672.0, "Overlapped Comm-Comp": 4118003968.0, "Only Comm": 3825697792.0, "Other": 149650688.0}, "8": {"Total Time": 13261874944.0, "Only Comp": 5051695616.0, "Overlapped Comm-Comp": 4138705152.0, "Only Comm": 3922198528.0, "Other": 149275648.0}, "9": {"Total Time": 13241163008.0, "Only Comp": 5176895488.0, "Overlapped Comm-Comp": 4104177920.0, "Only Comm": 3813551360.0, "Other": 146538240.0}, "10": {"Total Time": 13257699840.0, "Only Comp": 5186900480.0, "Overlapped Comm-Comp": 4116021248.0, "Only Comm": 3798811392.0, "Other": 155966720.0}, "11": {"Total Time": 13240303104.0, "Only Comp": 5164268800.0, "Overlapped Comm-Comp": 4116353280.0, "Only Comm": 3809831168.0, "Other": 149849856.0}, "12": {"Total Time": 13240945152.0, "Only Comp": 5060957952.0, "Overlapped Comm-Comp": 4139346688.0, "Only Comm": 3891142912.0, "Other": 149497600.0}, "13": {"Total Time": 13237349888.0, "Only Comp": 5184717824.0, "Overlapped Comm-Comp": 4104262144.0, "Only Comm": 3799768576.0, "Other": 148601344.0}, "14": {"Total Time": 13243339008.0, "Only Comp": 5180317952.0, "Overlapped Comm-Comp": 4119073792.0, "Only Comm": 3792615680.0, "Other": 151331584.0}, "15": {"Total Time": 13243399936.0, "Only Comp": 5139954944.0, "Overlapped Comm-Comp": 4123182336.0, "Only Comm": 3831162112.0, "Other": 149100544.0}}')

def mean_over_ranks(input_dict):
    temp_dict = {"Total Time": 0, "Only Comp": 0, "Overlapped Comm-Comp": 0, "Only Comm": 0, "Other": 0}

    i = 0
    for rank in input_dict:
        for metric in input_dict[rank]:
            temp_dict[metric] += (input_dict[rank][metric] / 1e9)
        i += 1

    for key in temp_dict:
        temp_dict[key] /= i

    input_dict["Average"] = temp_dict

mean_over_ranks(easy_api)
mean_over_ranks(low_level_api)
mean_over_ranks(overlap_1)
mean_over_ranks(overlap_2)
mean_over_ranks(overlap_3)
mean_over_ranks(caching)

runs = ("Baseline" , "Overlap\nall-reduce", "Overlap\nreduce-scatter", "Overlap\nall-gather", "Cache weights")

breakdown = {
    "Non-overlapped Computation": np.array([low_level_api["Average"]["Only Comp"] / 5, overlap_1["Average"]["Only Comp"] / 5, overlap_2["Average"]["Only Comp"] / 5, overlap_3["Average"]["Only Comp"] / 5, caching["Average"]["Only Comp"] / 5]),
    "Computation\nOverlapping w/ Communication": np.array([low_level_api["Average"]["Overlapped Comm-Comp"] / 5, overlap_1["Average"]["Overlapped Comm-Comp"] / 5, overlap_2["Average"]["Overlapped Comm-Comp"] / 5, overlap_3["Average"]["Overlapped Comm-Comp"] / 5, caching["Average"]["Overlapped Comm-Comp"] / 5]),
    "Non-overlapped Communication": np.array([low_level_api["Average"]["Only Comm"] / 5, overlap_1["Average"]["Only Comm"] / 5, overlap_2["Average"]["Only Comm"] / 5, overlap_3["Average"]["Only Comm"] / 5, caching["Average"]["Only Comm"] / 5]),
    "Other": np.array([low_level_api["Average"]["Other"] / 5, overlap_1["Average"]["Other"] / 5, overlap_2["Average"]["Other"] / 5, overlap_3["Average"]["Other"] / 5, caching["Average"]["Other"] / 5])
}

# fig, ax = plt.subplots()
bottom = np.zeros(5)

i = len(breakdown.items()) - 1
bottom = 0
for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:
    bottom += breakdown_values


for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:
    bottom -= breakdown_values
    p = plt.bar(runs, breakdown_values, width, label=breakdown_key, bottom=bottom, color = colors[i], hatch=hatches[i], edgecolor='black')
    i -= 1

plt.title("Breakdown of Batch Times for GPT-20B on 16 GPUs of Perlmutter\n", fontsize=16)
plt.ylabel("Time per batch (s)")
plt.xticks([0, 1, 2, 3, 4], runs, rotation=30)
plt.legend(loc=(-0.12, -0.65), fontsize = "small", ncol=2)
plt.ylim(0, 5)
set_aspect_ratio(3/5)
plt.savefig(f"./comm-optimization/times.pdf", bbox_inches='tight')

==> figs/common.py <==
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers

colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()

COLOR = {
    "deepspeed-3d" : 4,
    "axonn" : 2,
    "zero-3" : 0,
}


def plot_line_with_uncertainty(x, y_mu, y_sigma, label):
    global COLOR 
    color = colors[COLOR[label.lower()]]
    plt.plot(x, y_mu, linewidth=2.0, label=label,
             color=color, clip_on=True, linestyle=linestyles[0])
    plt.fill_between(x, y_mu-y_sigma, y_mu + y_sigma, alpha=0.2,
                     color=color)
    


def get_color(label):
    return colors[COLOR[label.lower()]]

def get_linestyle(label):
    return linestyles[COLOR[label.lower()]]

def get_marker(label):
    return markers[COLOR[label.lower()]]

def get_method_name():
    return "AxoNN"


==> figs/framework-breakdown/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
from common import get_method_name 

import sys
sys.path.append("../")

from setup_plot import setup_global, setup_local, get_colors, get_linestyles, set_aspect_ratio, get_markers, get_hatches
from model_shapes.gpt import get_shape
from functools import partial


setup_global()
colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_local()

width = 0.2
x = [0.1, 0.2, 0.3]
#xticks = ["Vanilla", "Eliminate cross-layer communication", "Overlap Row/Col All-Reduce", 
#          "Overlap Reduce Scatter", "Overlap All Gather", "Cache Weights"]

import json

# axonn
axonn = json.loads('{"0": {"Total Time": 147001133056.0, "Only Comp": 82483583232.0, "Overlapped Comm-Comp": 37418999552.0, "Only Comm": 26704089088.0, "Other": 394461184.0}, "Average": {"Total Time": 147.001133056, "Only Comp": 82.483583232, "Overlapped Comm-Comp": 37.418999552, "Only Comm": 26.704089088, "Other": 0.394461184}}')

# deepspeed 3d
deepspeed_3d = json.loads('{"Average": {"Total Time": 140.2221761024, "Only Comp": 92.5494688768, "Overlapped Comm-Comp": 0.0, "Only Comm": 45.629148672, "Other": 2.0435585536}}')

# zero 3
zero_3 = json.loads('{"0": {"Total Time": 331008407040.0, "Only Comp": 33661312000.0, "Overlapped Comm-Comp": 71452220928.0, "Only Comm": 224606262784.0, "Other": 1288611328.0}, "Average": {"Total Time": 331.00840704, "Only Comp": 33.661312, "Overlapped Comm-Comp": 71.452220928, "Only Comm": 224.606262784, "Other": 1.288611328}}')

runs = (get_method_name(), "DeepSpeed-3D" , "ZeRO-3")

breakdown = {
    "Non-overlapped Computation": np.array([axonn["Average"]["Only Comp"] / 4, deepspeed_3d["Average"]["Only Comp"] / 3, zero_3["Average"]["Only Comp"] / 3]),
    "Computation Overlapped w/ Communication": np.array([axonn["Average"]["Overlapped Comm-Comp"] / 4, deepspeed_3d["Average"]["Overlapped Comm-Comp"] / 3, zero_3["Average"]["Overlapped Comm-Comp"] / 3]),
    "Non-overlapped Communication": np.array([axonn["Average"]["Only Comm"] / 4, deepspeed_3d["Average"]["Only Comm"] / 3, zero_3["Average"]["Only Comm"] / 3]),
    "Other": np.array([axonn["Average"]["Other"] / 4, deepspeed_3d["Average"]["Other"] / 3, zero_3["Average"]["Other"] / 3])
}

print(breakdown["Non-overlapped Communication"])

# fig, ax = plt.subplots()
bottom = np.zeros(3)

i = len(breakdown.items()) - 1
bottom = 0
for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:
    bottom += breakdown_values

for breakdown_key, breakdown_values in list(breakdown.items())[::-1]:
    bottom -= breakdown_values
    p = plt.bar(runs, breakdown_values, width, label=breakdown_key, bottom=bottom, color = colors[i], hatch=hatches[i], edgecolor='black')
    i -= 1

# y = [5.60, 4.01, 3.82, 3.56, 2.89, 2.63]

plt.title("Breakdown of Batch Times for GPT-80B\non 1024 GCDs of Frontier\n", fontsize=16)
plt.ylabel("Time per batch (s)")
plt.xticks([0, 1, 2], runs, rotation=0)
plt.legend(loc="best", fontsize = 12)
plt.ylim(0, 120)
set_aspect_ratio(3/5)
plt.savefig(f"./framework-breakdown/times.pdf", bbox_inches='tight')

==> figs/message_sizes.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import os
import re

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
markers = get_markers()

##UNet
setup_local()
data = pd.read_csv("./data/perlmutter/message_sizes_unet.csv")
data["tp_dim"] = data["ours_inner_dim"] * data["ours_outer_dim"]
data["megatron_msg_size"] = 2 * (data["tp_dim"] - 1) / data["tp_dim"] * data["megatron"]
data["our_msg_size"] = 2 * (data["ours_inner_dim"] - 1) / data["ours_inner_dim"] * data["ours_inner"] + \
2 * (data["ours_outer_dim"] - 1) / data["ours_outer_dim"] * data["ours_outer"] 

gpus = [32, 64, 128, 256]
params = ["3.5B", "7.5B", "14B", "28B"]
#x = np.arange(len(gpus))
x = [1,2,4,8]

i=0
#plt.bar(x-3/2*width, megatron_batch_times, width, color='none', edgecolor=colors[i], hatch=hatches[i], linestyle=linestyles[0], label='MegatronLM')
plt.plot(x, data["megatron_msg_size"], label="Megatron-LM", color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i]) 

i=2
#plt.bar(x+3*width/2, ours_async_batch_times, width, color='none', edgecolor=colors[i], hatch=hatches[i], linestyle=linestyles[0], label='Ours')
plt.plot(x, data["our_msg_size"], label="Tensor3D", color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i]) 

plt.title('Communication volume per iteration per GPU for U-Nets\non Perlmutter\n', fontsize=16)

xticks = [f"{p}" for p in params]
plt.xticks(x, xticks)
plt.ylabel('Size (GB)')
plt.xlabel('# Parameters\n')
plt.legend(loc='best')
plt.ylim(0, 4000)
plt.yticks(np.arange(0,4001,500))
set_aspect_ratio(3/5)



def message_size_unet(G_it, G_ot):
    return  8*(G_ot-1) + 4 *(G_it-1)


print("Unet - perc impr")
print((data["megatron_msg_size"]-data["our_msg_size"])/data["megatron_msg_size"])

print("unet data")
print(data)
#print("Unet - predicted ratios")
#print(message_size_unet(1,data["tp_dim"])/message_size_unet(data["ours_inner_dim"],data["ours_outer_dim"]))



plt.savefig("unet_msg_size.pdf", bbox_inches='tight')

##GPT
setup_local()
data = pd.read_csv("./data/polaris/message_sizes_gpt.csv")
data["tp_dim"] = data["ours_inner_dim"] * data["ours_outer_dim"]
data["megatron_msg_size"] = 2 * data["megatron"]
data.loc[data["model"] == "5B","megatron_msg_size"] *= (4-1)/4 ##this was an RING AR
data["our_msg_size"] = 2 * (data["ours_inner_dim"] - 1) / data["ours_inner_dim"] * data["ours_inner"] + \
2 * data["ours_outer"] 
data.loc[data["model"] == "5B","our_msg_size"] *= (4-1)/4 ##this was an RING AR


gpus = [32, 64, 128, 256]
params = ["5B", "10B", "20B", "40B"]

#x = np.arange(len(gpus))
x = [1,2,4,8]

i=0
#plt.bar(x-3/2*width, megatron_batch_times, width, color='none', edgecolor=colors[i], hatch=hatches[i], linestyle=linestyles[0], label='MegatronLM')
plt.plot(x, data["megatron_msg_size"], label="Megatron-LM", color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i]) 

i=2
#plt.bar(x+3*width/2, ours_async_batch_times, width, color='none', edgecolor=colors[i], hatch=hatches[i], linestyle=linestyles[0], label='Ours')
plt.plot(x, data["our_msg_size"], label="Tensor3D", color=colors[i], marker=markers[i], markeredgecolor=colors[i], clip_on=True, linestyle=linestyles[i]) 


plt.title('Communication volume per iteration per GPU for GPTs\non Polaris\n', fontsize=16)

xticks = [f"{p}" for p in params]
plt.xticks(x, xticks)
plt.ylabel('Communication Volume (GB)')
plt.xlabel('# Parameters\n')
plt.legend(loc='best')
plt.ylim(0)
plt.yticks(np.arange(0,2001,250))
set_aspect_ratio(3/5)

plt.savefig("gpt_msg_size.pdf", bbox_inches='tight')
print("GPT - perc impr")
print((data["megatron_msg_size"]-data["our_msg_size"])/data["megatron_msg_size"])

def rel_impr_gpt(gtensor):
    return  (gtensor -1) / (2*np.sqrt(3*gtensor) - 4)

print("relative improvements over GPT")
print(rel_impr_gpt(np.array([4,8,16,32])))

def rel_impr_unet(gtensor):
    return  2.012*(gtensor-1)/(2*np.sqrt(2.012 * 1.011 * gtensor) - 2.012 - 1.011)

print("relative improvements over U-Net")
print(rel_impr_unet(np.array([4,8,16,32])))

print("GPT data")
print(data)

==> figs/model_shapes/gpt.py <==
def get_shape(model_name):
    if model_name == "5B":
        n_layer = 24
        n_embd = 4096
    elif model_name == "10B":
        n_layer = 32
        n_embd = 5120
    elif model_name == "20B":
        n_layer = 32
        n_embd = 7168
    elif model_name == "40B":
        n_layer = 38
        n_embd = 9216
    elif model_name == "60B":
        n_layer = 56
        n_embd = 9216
    elif model_name == "80B":
        n_layer = 42
        n_embd = 12288
    elif model_name == "160B":
        n_layer = 84
        n_embd = 12288
    elif model_name == "320B":
        n_layer = 98
        n_embd = 16384
    elif model_name == "640B":
        n_layer = 196
        n_embd = 16384
    else:
        raise ValueError(f"Hyperparams not set for {model_name}")

    return n_layer, n_embd

==> figs/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 16
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 5
    #mpl.rcParams['hatch.linewidth'] = 0.05

# def setup_local():
#     plt.clf()
#     gca().yaxis.grid(linestyle='dotted', which="both")
#     gca().spines['left'].set_color('#606060')
#     gca().spines['bottom'].set_color('#606060')
#     global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) 
#     gca().set_prop_cycle(global_cycler)
    
def setup_local(axis=None):
    if axis is None:
        plt.clf()
        axis = gca()
    
    axis.yaxis.grid(linestyle='dotted', which="both")
    axis.spines['left'].set_color('#606060')
    axis.spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) 
    axis.set_prop_cycle(global_cycler)

def set_aspect_ratio(ratio=3/5, logx=None, logy=None, axis=None):
    if axis is None:
        axis = gca() 
    xleft, xright = axis.get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = axis.get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    axis.set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

# def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
#     xleft, xright = gca().get_xlim()
#     if logx is not None:
#         xleft = math.log(xleft, logx)
#         xright = math.log(xright, logx)
#     ybottom, ytop = gca().get_ylim()
#     if logy is not None:
#         ytop = math.log(ytop, logy)
#         print(ytop, ybottom)
#         ybottom = math.log(ybottom, logy)
#     gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', 
            '#009E73',
            '#0072B2', 
            '#CC79A7', 
            '#000000', 
            '#E03A3D',
            '#F0E442',]

def get_colors_dict():
    return {
            'orange': '#D55E00', 
            'green': '#009E73',
            'blue': '#0072B2', 
            'purple': '#CC79A7', 
            'black': '#000000', 
            'red': '#E03A3D',
            'yellow': '#F0E442',
            }

def get_hatches():
    return ['xxx', '|||', '\\\\', 'xxxxxx',  '///////', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['densely dashdotted'],
            
    ]

def get_linestyles_dict():
    return linestyle_dict

def get_markers():
    return ['^', 'd', 's', 'o', 'x']


==> figs/stat_validation_gpt.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers, get_colors_dict
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
from common import plot_line_with_uncertainty
import matplotlib as mpl
import sys
from common import get_color, get_method_name

setup_global()


colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()
colors_dict = get_colors_dict()

def parse_loss(FILENAME):
    cmd = f"grep -Eo 'lm loss: [0-9]+.[0-9]+E\+[0-9]+' {FILENAME} | grep -Eo ' [0-9]+.[0-9]+E\+[0-9]+' "
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)

machine = sys.argv[1]

folder = ""
files = ""
xlim = 0
if machine == "frontier":
    folder = "./data/frontier/gpt/validation/"
    files= ["vanilla_megatron_frontier.out",  "axonn_3DTP_data_commopt_frontier.out"]
    xlim = 10000
elif machine == "perlmutter":
    folder = "./data/validation/gpt/perlmutter/"
    files= ["vanilla_megatron_perlmutter.dat",  "axonn_3DTP_data_commopt_perlmutter.dat"]
    xlim = 14000

#"remove_mean.out"

losses = [parse_loss(os.path.join(folder, file_)) for file_ in files]
print (losses)

def smooth(x, window_size):
    return np.convolve(x, np.ones(window_size)/window_size, mode='valid')

setup_local()

i=0
window_size=10
print("AxoNN run in 2x2x2x2 config")
for loss,label, color in zip(losses, ["Megatron-LM", get_method_name()], [colors_dict["orange"], colors_dict["blue"]]):
    x = np.arange(len(loss))+1
    plt.plot(x[:-window_size+1], smooth(loss, window_size), linewidth=2, label=label,
             color=color, clip_on=True, linestyle=linestyles[0])
    i+=1
    

plt.xlabel("Iteration Number", fontsize=20)
plt.ylabel("Training Loss", fontsize=20)
plt.legend(loc='best', fontsize=20)  
plt.title("Training GPT-3 125M on Bookcorpus\n", fontsize=20)
plt.ylim(2,12)
plt.xlim(0, xlim)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
set_aspect_ratio(4/4)
# plt.xticks(np.arange(1,2000,200))
# plt.yticks(np.arange(5,12,1))
plt.savefig("./gpt_axonn_sanity_check_" + machine + ".pdf", bbox_inches='tight')



==> figs/stat_validation_unets.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers, get_colors_dict
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
from common import plot_line_with_uncertainty
import matplotlib as mpl
import sys
import pickle
from common import get_method_name

setup_global()


colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()
colors_dict = get_colors_dict()
xlim = 12000

def load_file(FILENAME):
    with open(FILENAME, 'rb') as handle:
        return np.array(pickle.load(handle)[0:12000])

folder = "./data/validation/unets/"
files = ["dp8.pickle", "axonn2x2x2x2.pickle"]

losses = [load_file(os.path.join(folder, file_)) for file_ in files]

def smooth(x, window_size):
    return np.convolve(x, np.ones(window_size)/window_size, mode='valid')

setup_local()

i=0
window_size=100
for loss, label, color in zip(losses, ["PyTorch-DDP", get_method_name()], [colors_dict["black"], colors_dict["blue"]]):
    x = np.arange(len(loss))+1
    plt.plot(x[:-window_size+1], smooth(loss, window_size), linewidth=2, label=label,
             color=color, clip_on=True, linestyle=linestyles[0])
    i+=1
    

plt.xlabel("Iteration Number", fontsize=20)
plt.ylabel("Training Loss", fontsize=20)
plt.legend(loc='best', fontsize=20)  
plt.title("Training U-Net 50M on CIFAR-10\n", fontsize=20)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.ylim(0,0.7)
plt.xlim(0, xlim)
set_aspect_ratio(4/4)
# plt.xticks(np.arange(1,2000,200))
# plt.yticks(np.arange(5,12,1))
plt.savefig("./unets_axonn_sanity_check_perlmutter" + ".pdf", bbox_inches='tight')



==> figs/strong_scaling/frontier.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from model_shapes.gpt import get_shape
from functools import partial
from common import get_method_name

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

def gpu_throughput(global_batch_size,
                   seq_length,
                   num_layers,
                   hidden_size,
                   num_gpus,
                   batch_time,
                   vocab_size=32000):
    teraflop_in_batch = 96*global_batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab_size)/(16*num_layers*hidden_size))/(1e12)
    tflops_per_gpu =  teraflop_in_batch/batch_time/num_gpus
    return tflops_per_gpu * 100 / 192
    
#############################4M batch size########################
setup_local()
gpus = [64, 128, 256, 512, 1024] #2048]
model = "80B"
x = np.arange(len(gpus))
axonn_batch_times = np.array([0,   259.09, 129.23, 64.13, 35.13]) #23.44])
z3_batch_times = np.array([629.61,   324.6,  170.47,  78.95, 74.29]) #81.32])
ds_mp_batch_times = np.array([615, 322.13,      0,   86.88, 47.39]) #27.64])


i=0
plt.plot(list(x[1:2])+list(x[3:]), list(ds_mp_batch_times[1:2]) + list(ds_mp_batch_times[3:]), label="DeepSpeed-3D(TP+PP+ZeRO)", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])

i=2
plt.plot(x[1:], z3_batch_times[1:], label="ZeRO-3", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])

i=3
plt.plot(x[1:], axonn_batch_times[1:], label=get_method_name(), color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 

plt.yscale('log', base=10)
plt.xticks(x[1:], gpus[1:])
plt.title("Strong Scaling of GPT-80B on Frontier\n", fontsize=16)
plt.ylabel('Time per batch (s)')
plt.xlabel('Number of GCDs')
#plt.legend(loc='best', ncol=2)
#plt.ylim(1, 512)
yticks = [30, 50,70 ,100,200,300,400]
plt.yticks(yticks, [str(y) for y in yticks])
plt.xlim(1)
set_aspect_ratio(3/5, logy=10)
plt.savefig("strong_scaling/frontier_gpt_4M_time.pdf", bbox_inches='tight')


gpu_throughput_fn = partial(gpu_throughput, 
                            global_batch_size=2048, 
                            seq_length=2048,
                            num_layers=42,
                            hidden_size=12288,
                            )

axonn_tputs = print(gpu_throughput_fn(num_gpus=gpus[:-1], batch_time=axonn_batch_times[:-1]))
z3_tputs = print(gpu_throughput_fn(num_gpus=gpus[:-1], batch_time=z3_batch_times[:-1]))
ds_3d_tputs = print(gpu_throughput_fn(num_gpus=gpus[:-1], batch_time=ds_mp_batch_times[:-1]))

==> figs/strong_scaling/perlmutter.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from model_shapes.gpt import get_shape
from functools import partial
from common import get_method_name

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

def gpu_throughput(global_batch_size,
                   seq_length,
                   num_layers,
                   hidden_size,
                   num_gpus,
                   batch_time,
                   vocab_size=32000):
    teraflop_in_batch = 96*global_batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab_size)/(16*num_layers*hidden_size))/(1e12)
    tflops_per_gpu =  teraflop_in_batch/batch_time/num_gpus
    return tflops_per_gpu * 100 / 312
    
#############################4M batch size########################
setup_local()
gpus = [64, 128, 256, 512, 1024, 2048]
model = "80B"
x = np.arange(len(gpus))
axonn_batch_times = np.array([212.24, 111.10, 55.20, 29.00, 14.57, 10.72])
z3_batch_times = np.array([354.74, 123.48, 55.67, 29.10, 30.81, 38.78])
ds_mp_batch_times = np.array([309.69, 157.15, 80.07, 40.67, 21.47])
megatronlm_batch_times = np.array([257.43, 130.42, 67.25, 37.52, 18.46, 11.04])



i=0
plt.plot(x[:5], ds_mp_batch_times[:5], label="DeepSpeed-3D", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])

i=1
plt.plot(x[:-1], megatronlm_batch_times[:-1], label="Megatron-LM", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])

i=2
plt.plot(x[:-1], z3_batch_times[:-1], label="ZeRO-3", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"]) 

i=3
plt.plot(x[:-1], axonn_batch_times[:-1], label=get_method_name(), color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"])

plt.yscale('log', base=10)
plt.xticks(x[:-1], gpus[:-1])
plt.title("Strong Scaling of GPT-80B on Perlmutter\n", fontsize=16)
plt.ylabel('Time per batch (s)')
plt.xlabel('Number of GPUs')
plt.legend(loc='best', ncol=2)
#plt.ylim(1, 1000)
plt.ylim(10, 600)
yticks = [10, 20,30,40,60,80,100,200,300,400,600]
plt.yticks(yticks, [str(y) for y in yticks])

plt.xlim(0)
set_aspect_ratio(3/5, logy=10)
plt.savefig("strong_scaling/perlmutter_gpt_4M_time.pdf", bbox_inches='tight')

gpu_throughput_fn = partial(gpu_throughput, 
                            global_batch_size=2048, 
                            seq_length=2048,
                            num_layers=42,
                            hidden_size=12288,
                            )

axonn_tputs = print(gpu_throughput_fn(num_gpus=gpus, batch_time=axonn_batch_times))
z3_tputs = print(gpu_throughput_fn(num_gpus=gpus[:-1], batch_time=z3_batch_times[:-1]))
ds_3d_tputs = print(gpu_throughput_fn(num_gpus=gpus[:-1], batch_time=ds_mp_batch_times))
megatronlm_tputs = print(gpu_throughput_fn(num_gpus=gpus, batch_time=megatronlm_batch_times))
print(ds_3d_tputs)
print(megatronlm_tputs)



==> figs/weak_scaling/frontier.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from model_shapes.gpt import get_shape
from functools import partial
from common import get_method_name

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

def gpu_throughput(global_batch_size,
                   seq_length,
                   num_layers,
                   hidden_size,
                   num_gpus,
                   batch_time,
                   vocab_size=32000):
    teraflop_in_batch = 96*global_batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab_size)/(16*num_layers*hidden_size))/(1e12)
    tflops_per_gpu =  teraflop_in_batch/batch_time/num_gpus
    return tflops_per_gpu * 100 / 192
    
#############################4M batch size########################
setup_local()
gpus = [64, 128, 256, 512, 1024, 2048]
models = ["5B", "10B", "20B", "40B", "80B", "160B"]
x = np.arange(len(gpus))
axonn_batch_times = np.array([36.03, 36.02, 33.74, 32.73, 35.13, 45.89])
z3_batch_times = np.array([34.96, 31.43, 33.60, 35.29, 74.29])
ds_mp_batch_times = np.array([48.42, 54.76, 43.31, 43.02, 47.39])

i=0
plt.plot(x[:-1], ds_mp_batch_times, label="DeepSpeed-3D(TP+PP+ZeRO)", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])

i=2
plt.plot(x[:-1], z3_batch_times, label="ZeRO-3", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])

i=3
plt.plot(x[:-1], axonn_batch_times[:-1], label=get_method_name(), color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 

xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
plt.xticks(x[:-1], xticks[:-1])
plt.title("Weak Scaling of GPT on Frontier\n", fontsize=16)
plt.ylabel('Time per batch (s)')
plt.xlabel('Number of Parameters\n(Number of GCDs)')
#plt.legend(loc='best')
plt.ylim(0, 80)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("weak_scaling/frontier_gpt_4M_time.pdf", bbox_inches='tight')

gpu_throughput_fn = partial(gpu_throughput, 
                            global_batch_size=2048, 
                            seq_length=2048,
                            )

num_layers = np.array([24, 32, 32, 38, 42, 84])
hidden_sizes = np.array([4096, 5120, 7168, 9216, 12288, 12288])
axonn_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=axonn_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
#z3_tputs = gpu_throughput_fn(num_gpus=gpus[:-1], batch_time=z3_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
#ds_3d_tputs = gpu_throughput_fn(num_gpus=gpus[:-1], batch_time=ds_mp_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)

print(axonn_tputs)
#print(z3_tputs)
#print(ds_3d_tputs)


# % Improvement of AxoNN over Megatron-LM and DeepSpeed-3D
print ((axonn_batch_times[:-1] - ds_mp_batch_times)/ds_mp_batch_times*100)

==> figs/weak_scaling/perlmutter.py <==
import numpy as np
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_colors_dict, get_linestyles_dict, set_aspect_ratio, get_markers
from model_shapes.gpt import get_shape
from functools import partial
from common import get_method_name

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

def gpu_throughput(global_batch_size,
                   seq_length,
                   num_layers,
                   hidden_size,
                   num_gpus,
                   batch_time,
                   vocab_size=32000):
    teraflop_in_batch = 96*global_batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab_size)/(16*num_layers*hidden_size))/(1e12)
    tflops_per_gpu =  teraflop_in_batch/batch_time/num_gpus
    return tflops_per_gpu * 100 / 312
    
#############################4M batch size########################
setup_local()
gpus = [64, 128, 256, 512, 1024]
models = ["5B", "10B", "20B", "40B", "80B"]
x = np.arange(len(gpus))
axonn_batch_times = np.array([13.34, 14.37, 13.09, 13.24, 14.57])
z3_batch_times = np.array([16.36, 15.86, 15.46, 15.38, 30.81])
ds_mp_batch_times = np.array([27.07, 27.89, 24.79, 24.187, 21.47])
megatron_lm_batch_times = np.array([24.24, 21.77, 20.62, 19.20, 19.60])

i=0
plt.plot(x, ds_mp_batch_times, label="DeepSpeed-3D", color=colors_dict["green"], marker=markers[i], 
         markeredgecolor=colors_dict["green"], clip_on=True, linestyle=linestyles["dashed"])
i=1
plt.plot(x, megatron_lm_batch_times, label="Megatron-LM", color=colors_dict["orange"], marker=markers[i], 
         markeredgecolor=colors_dict["orange"], clip_on=True, linestyle=linestyles["dashdotted"])
i=2
plt.plot(x, z3_batch_times, label="ZeRO-3", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])
i=3
plt.plot(x, axonn_batch_times, label=get_method_name(), color=colors_dict["blue"], marker=markers[i], 
         markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 

xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
plt.xticks(x, xticks)
plt.title("Weak Scaling of GPT on Perlmutter\n", fontsize=16)
plt.ylabel('Time per batch (s)')
plt.xlabel('Number of Parameters\n(Number of GPUs)')
plt.legend(loc='best', ncol=2)
plt.ylim(0, 40)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("weak_scaling/perlmutter_gpt_4M_time.pdf", bbox_inches='tight')

gpu_throughput_fn = partial(gpu_throughput, 
                            global_batch_size=2048, 
                            seq_length=2048,
                            )

num_layers = np.array([24, 32, 32, 38, 42])
hidden_sizes = np.array([4096, 5120, 7168, 9216, 12288])
axonn_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=axonn_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
z3_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=z3_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
ds_3d_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=ds_mp_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
megatron_lm_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=megatron_lm_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
print(z3_tputs)
print(ds_3d_tputs)
print(axonn_tputs)
print (megatron_lm_tputs)


# % Improvement of AxoNN over Megatron-LM and DeepSpeed-3D
print ((axonn_batch_times - megatron_lm_batch_times)/megatron_lm_batch_times*100)
print ((axonn_batch_times - ds_mp_batch_times)/ds_mp_batch_times*100)


==> figs/weak_scaling/unets/unet.py <==
import numpy as np
import matplotlib.pyplot as plt 

import sys
sys.path.append("../../")

from setup_plot import setup_global, setup_local, get_colors_dict, set_aspect_ratio, get_markers, get_linestyles_dict
from model_shapes.gpt import get_shape
from functools import partial
from common import get_method_name

setup_global()
colors_dict = get_colors_dict()
linestyles = get_linestyles_dict()
markers = get_markers()

def gpu_throughput(global_batch_size,
                   seq_length,
                   num_layers,
                   hidden_size,
                   num_gpus,
                   batch_time,
                   vocab_size=32000):
    teraflop_in_batch = 96*global_batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab_size)/(16*num_layers*hidden_size))/(1e12)
    tflops_per_gpu =  teraflop_in_batch/batch_time/num_gpus
    return tflops_per_gpu * 100 / 312
    
setup_local()
gpus = [64, 128, 256, 512, 1024]
models = ["250M", "500M", "1B", "2B", "4B"]
x = np.arange(len(gpus))
# axonn_batch_times = np.array([0.2079, 0.2660, 0.303])
ds_mp_batch_times_frontier = np.array([0.8336, 1.328, 2.854, 7.748, 22.04])
axonn_batch_times_frontier = np.array([0.38, 0.903, 1.16, 3.54, 3.00])
axonn_batch_times_perlmutter = np.array([0.2079, 0.2660, 0.303, 0.7308, 1.044])
ds_mp_batch_times_perlmutter = np.array([0.6718, 0.9154, 1.3820, 2.5200, 4.6120])


i=1
plt.plot(x, ds_mp_batch_times_frontier, label="ZeRO-3 (Frontier)", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dashdotted"])

i=0
plt.plot(x, axonn_batch_times_frontier, label=f"{get_method_name()} (Frontier)", color=colors_dict["blue"], marker=markers[i], 
        markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["dashed"]) 


i=2
plt.plot(x, ds_mp_batch_times_perlmutter, label="ZeRO-3 (Perlmutter)", color=colors_dict["purple"], marker=markers[i], 
         markeredgecolor=colors_dict["purple"], clip_on=True, linestyle=linestyles["dotted"])

i=3
plt.plot(x, axonn_batch_times_perlmutter, label=f"{get_method_name()} (Perlmutter)", color=colors_dict["blue"], marker=markers[i], 
        markeredgecolor=colors_dict["blue"], clip_on=True, linestyle=linestyles["solid"]) 

xticks = [f"{p} \n({g})" for g,p in zip(gpus, models)]
plt.yscale('log', base=10)
plt.xticks(x, xticks)
plt.title("Weak Scaling of UNets\n", fontsize=16)
plt.ylabel('Time per batch (s)')
plt.xlabel('Number of Parameters\n(Number of GPUs/GCDs)')
plt.legend(loc='best')
#plt.ylim(25)
plt.xlim(0)
set_aspect_ratio(3/5, logy=10)
plt.savefig("weak_scaling/unets/unet_weakscaling_time.pdf", bbox_inches='tight')

#gpu_throughput_fn = partial(gpu_throughput, 
#                            global_batch_size=2048, 
#                            seq_length=2048,
#                            )
#
#num_layers = np.array([24, 32, 32, 38, 42])
#hidden_sizes = np.array([4096, 5120, 7168, 9216, 12288])
#axonn_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=axonn_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
#z3_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=z3_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
#ds_3d_tputs = gpu_throughput_fn(num_gpus=gpus, batch_time=ds_mp_batch_times, num_layers=num_layers, hidden_size=hidden_sizes)
#print(z3_tputs)
#print(ds_3d_tputs)

